Analytical Prediction of Equilibrium Existence in Current-Limited Grid-Forming Inverters

As converter-interfaced units become dominant in power systems, understanding nonlinear stability phenomena involving discrete switching events becomes essential for secure operation. The limited overcurrent capability of grid-forming (GFM) inverters makes current limiting essential during large disturbances. Activation of a circular current limiter (CCL) can cause the operating equilibrium to disappear under certain circumstances. This paper develops an analytical framework to predict the grid-voltage boundaries for CCL activation and determine whether the operating equilibrium persists or disappears after activation. For CCL-based GFM inverters with frozen anti-windup, closed-form expressions for the activation boundaries are derived while accounting for the filter capacitor. A criterion is established to determine whether a saturated (i.e., current-limited) stable equilibrium point (satSEP) persists following limiter activation. A continuation method is also developed to trace equilibria across normal-control and current-limited operation. Power-angle analysis and dynamic-model continuation in single-inverter and modified 9-bus systems validate these predictions. Time-domain simulations further confirm the results. The results show that CCL activation can either cause immediate loss of the stable equilibrium or allow stable current-limited operation to continue until the equilibrium is lost as operating conditions change further.

==> cite_by_keyword.py <==
# cite_by_keyword.py

import sys
import re
from pathlib import Path


def latex_message(text: str) -> str:
    text = text.replace("\\", r"\textbackslash{}")
    text = text.replace("_", r"\_")
    text = text.replace("{", r"\{")
    text = text.replace("}", r"\}")
    text = text.replace("&", r"\&")
    text = text.replace("%", r"\%")
    text = text.replace("#", r"\#")
    text = text.replace("$", r"\$")
    text = text.replace("\n", " ").replace("\r", " ")
    return r"\textbf{citebykeyword: }" + text


def read_keyword_argument(arg: str) -> str:
    path = Path(arg)
    if path.exists() and path.is_file():
        return path.read_text(encoding="utf-8").strip()
    return arg.strip()


def normalise_keyword(text: str) -> str:
    """
    Normalise one keyword item.

    This also removes BibTeX protection braces, so:
        {{CCL}} -> CCL
        {CCL}   -> CCL
        CCL     -> CCL
    """
    text = text.strip()

    # Remove all BibTeX protection braces inside keyword items.
    text = text.replace("{", "").replace("}", "")

    return " ".join(text.lower().split())

def split_keywords(raw: str) -> list[str]:
    """
    Split keyword list by comma.

    Important:
        {keyword,keywords} is treated as two independent keywords:
        "keyword" and "keywords".
    """
    return [
        normalise_keyword(item)
        for item in raw.split(",")
        if normalise_keyword(item)
    ]


def extract_bib_entries(text: str) -> list[tuple[str, str]]:
    """
    Simple BibTeX entry extractor.
    Returns [(key, entry_text), ...].
    """
    entries = []

    pattern = re.compile(r"@\w+\s*\{\s*([^,\s]+)\s*,", re.IGNORECASE)
    matches = list(pattern.finditer(text))

    for i, match in enumerate(matches):
        key = match.group(1).strip()
        start = match.start()
        end = matches[i + 1].start() if i + 1 < len(matches) else len(text)
        entry_text = text[start:end]
        entries.append((key, entry_text))

    return entries


def extract_field_value(entry_text: str, field_name: str) -> str:
    """
    Extract a BibTeX field value.

    Supports:
        keywords = {...}
        keywords = "..."
    """
    pattern = re.compile(
        rf"\b{re.escape(field_name)}\s*=\s*",
        flags=re.IGNORECASE,
    )

    match = pattern.search(entry_text)

    if not match:
        return ""

    i = match.end()

    while i < len(entry_text) and entry_text[i].isspace():
        i += 1

    if i >= len(entry_text):
        return ""

    # Case 1: field = {...}
    if entry_text[i] == "{":
        start = i + 1
        depth = 1
        i += 1

        while i < len(entry_text) and depth > 0:
            if entry_text[i] == "{":
                depth += 1
            elif entry_text[i] == "}":
                depth -= 1
            i += 1

        if depth == 0:
            return entry_text[start:i - 1].strip()

        return ""

    # Case 2: field = "..."
    if entry_text[i] == '"':
        start = i + 1
        i += 1

        while i < len(entry_text):
            if entry_text[i] == '"' and entry_text[i - 1] != "\\":
                return entry_text[start:i].strip()
            i += 1

        return ""

    # Case 3: field = value,
    start = i

    while i < len(entry_text) and entry_text[i] not in ",\n\r":
        i += 1

    return entry_text[start:i].strip()


def extract_keywords_field(entry_text: str) -> str:
    return extract_field_value(entry_text, "keywords")


def main() -> None:
    if len(sys.argv) < 3:
        print(latex_message(
            "Usage: python3 cite_by_keyword.py <bibfile> <keyword-arg-file or keywords>"
        ))
        return

    bibfile = Path(sys.argv[1])

    if not bibfile.exists():
        print(latex_message(f"Bib file not found: {bibfile}"))
        return

    raw_arg = " ".join(sys.argv[2:]).strip()
    raw_keywords = read_keyword_argument(raw_arg)

    requested_keywords = set(split_keywords(raw_keywords))

    if not requested_keywords:
        print(latex_message("No valid keywords provided."))
        return

    try:
        bib_text = bibfile.read_text(encoding="utf-8")
    except UnicodeDecodeError:
        bib_text = bibfile.read_text(encoding="latin-1")

    matched_keys = []

    for key, entry_text in extract_bib_entries(bib_text):
        raw_entry_keywords = extract_keywords_field(entry_text)

        entry_keywords = set(split_keywords(raw_entry_keywords))

        # Full keyword matching:
        # "keyword" only matches "keyword";
        # it does NOT match "keywords" or "keyword-based".
        if requested_keywords & entry_keywords:
            matched_keys.append(key)

    if matched_keys:
        print(r"\cite{" + ",".join(matched_keys) + "}")
    else:
        print(latex_message(
            "No entries matched keywords: " + ", ".join(sorted(requested_keywords))
        ))


if __name__ == "__main__":
    main()
